Obtuse almost-equiangular sets

For $t \in [-1, 1)$, a set of points on the $(n-1)$-dimensional unit sphere is called $t$-almost equiangular if among any three distinct points there is a pair with inner product $t$. We propose a semidefinite programming upper bound for the maximum cardinality $\alpha(n, t)$ of such a set based on an extension of the Lov\'asz theta number to hypergraphs. This bound is at least as good as previously known bounds and for many values of $n$ and $t$ it is better. We also refine existing spectral methods to show that $\alpha(n, t) \leq 2(n+1)$ for all $n$ and $t \leq 0$, with equality only at $t = -1/n$. This allows us to show the uniqueness of the optimal construction at $t = -1/n$ for $n \leq 5$ and to enumerate all possible constructions for $n \leq 3$ and $t \leq 0$.

==> anc/AlmostEquiangular/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.4"
manifest_format = "2.0"
project_hash = "77430eea66832063c9228a2c898b998038c91000"

[[deps.AbstractAlgebra]]
deps = ["LinearAlgebra", "MacroTools", "Preferences", "Random", "RandomExtensions", "SparseArrays"]
git-tree-sha1 = "38c53247c158cebf59d407b5648f76e3077ef393"
uuid = "c3fe647b-3220-5bb0-a1ea-a7954cac585d"
version = "0.44.11"

    [deps.AbstractAlgebra.extensions]
    TestExt = "Test"

    [deps.AbstractAlgebra.weakdeps]
    Requires = "ae029012-a4dd-5104-9daa-d747884805df"
    Test = "8dfed614-e22c-5e08-85e1-65c5234f0b40"

[[deps.Arblib]]
deps = ["FLINT_jll", "LinearAlgebra", "Random", "Serialization", "SpecialFunctions"]
git-tree-sha1 = "665a71db63e4adf828c32c0ff5d1296d5298d48d"
uuid = "fb37089c-8514-4489-9461-98f9c8763369"
version = "1.3.0"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.BlockDiagonals]]
deps = ["ChainRulesCore", "FillArrays", "FiniteDifferences", "LinearAlgebra"]
git-tree-sha1 = "920d3775e35c519a2aced9e7bbe9ac61218eeead"
uuid = "0a1fb500-61f7-11e9-3c65-f5ef3456f9f0"
version = "0.1.42"

[[deps.ChainRulesCore]]
deps = ["Compat", "LinearAlgebra"]
git-tree-sha1 = "1713c74e00545bfe14605d2a2be1712de8fbcb58"
uuid = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
version = "1.25.1"
weakdeps = ["SparseArrays"]

    [deps.ChainRulesCore.extensions]
    ChainRulesCoreSparseArraysExt = "SparseArrays"

[[deps.ClusteredLowRankSolver]]
deps = ["Arblib", "BlockDiagonals", "Combinatorics", "GenericLinearAlgebra", "IterTools", "KrylovKit", "LinearAlgebra", "Nemo", "PrecompileTools", "Printf", "Random", "RowEchelon"]
git-tree-sha1 = "6efeda2c0bca6c3b8b8c91065be4cee24c96b7ed"
uuid = "cadeb640-247c-4e6d-a8b8-270aef5e1f95"
version = "1.0.15"

[[deps.Combinatorics]]
git-tree-sha1 = "08c8b6831dc00bfea825826be0bc8336fc369860"
uuid = "861a8166-3701-5b0c-9a16-15d98fcdc6aa"
version = "1.0.2"

[[deps.Compat]]
deps = ["TOML", "UUIDs"]
git-tree-sha1 = "8ae8d32e09f0dcf42a36b90d4e17f5dd2e4c4215"
uuid = "34da2185-b29b-5c13-b0c7-acf172513d20"
version = "4.16.0"
weakdeps = ["Dates", "LinearAlgebra"]

    [deps.Compat.extensions]
    CompatLinearAlgebraExt = "LinearAlgebra"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.DocStringExtensions]]
git-tree-sha1 = "e7b7e6f178525d17c720ab9c081e4ef04429f860"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.4"

[[deps.FLINT_jll]]
deps = ["Artifacts", "GMP_jll", "JLLWrappers", "Libdl", "MPFR_jll", "OpenBLAS32_jll"]
git-tree-sha1 = "e5787b2eadef870865391f3db2ee09a31d8d4700"
uuid = "e134572f-a0d5-539d-bddf-3cad8db41a82"
version = "300.200.100+0"

[[deps.FillArrays]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "6a70198746448456524cb442b8af316927ff3e1a"
uuid = "1a297f60-69ca-5386-bcde-b61e274b549b"
version = "1.13.0"

    [deps.FillArrays.extensions]
    FillArraysPDMatsExt = "PDMats"
    FillArraysSparseArraysExt = "SparseArrays"
    FillArraysStatisticsExt = "Statistics"

    [deps.FillArrays.weakdeps]
    PDMats = "90014a1f-27ba-587c-ab20-58faa44d9150"
    SparseArrays = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.FiniteDifferences]]
deps = ["ChainRulesCore", "LinearAlgebra", "Printf", "Random", "Richardson", "SparseArrays", "StaticArrays"]
git-tree-sha1 = "06d76c780d657729cf20821fb5832c6cc4dfd0b5"
uuid = "26cc04aa-876d-5657-8c51-4c34ba976000"
version = "0.12.32"

[[deps.GMP_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "781609d7-10c4-51f6-84f2-b8444358ff6d"
version = "6.3.0+0"

[[deps.GenericLinearAlgebra]]
deps = ["LinearAlgebra", "Printf", "Random", "libblastrampoline_jll"]
git-tree-sha1 = "54ee4866eb8c982ee23cf79230ca0aaf916c382b"
uuid = "14197337-ba66-59df-a3e3-ca00e7dcff7a"
version = "0.3.15"

[[deps.IrrationalConstants]]
git-tree-sha1 = "e2222959fbc6c19554dc15174c81bf7bf3aa691c"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.4"

[[deps.IterTools]]
git-tree-sha1 = "42d5f897009e7ff2cf88db414a389e5ed1bdd023"
uuid = "c8e1da08-722c-5040-9ed9-7db0dc04731e"
version = "1.10.0"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "a007feb38b422fbdab534406aeca1b86823cb4d6"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.7.0"

[[deps.KrylovKit]]
deps = ["LinearAlgebra", "PackageExtensionCompat", "Printf", "Random", "VectorInterface"]
git-tree-sha1 = "38477816f8db29956ea591feb3086d9edabf6f38"
uuid = "0b1a1467-8014-51b9-945f-bf0ae24f4b77"
version = "0.9.5"
weakdeps = ["ChainRulesCore"]

    [deps.KrylovKit.extensions]
    KrylovKitChainRulesCoreExt = "ChainRulesCore"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "13ca9e2586b89836fd20cccf56e57e2b9ae7f38f"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "0.3.29"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.MPFR_jll]]
deps = ["Artifacts", "GMP_jll", "Libdl"]
uuid = "3a97d323-0669-5f0c-9066-3539efd106a3"
version = "4.2.1+0"

[[deps.MacroTools]]
git-tree-sha1 = "72aebe0b5051e5143a079a4685a46da330a40472"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.15"

[[deps.Nemo]]
deps = ["AbstractAlgebra", "FLINT_jll", "Libdl", "LinearAlgebra", "Random", "RandomExtensions", "SHA", "TOML"]
git-tree-sha1 = "7f1a284ca1b74ed9e0f498803d0b94b0026aa4f0"
uuid = "2edaba10-b0f1-5616-af89-8c11ac63239a"
version = "0.48.4"

[[deps.OpenBLAS32_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "ece4587683695fe4c5f20e990da0ed7e83c351e7"
uuid = "656ef2d0-ae68-5445-9ca0-591084a874a2"
version = "0.3.29+0"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.1+4"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.PackageExtensionCompat]]
git-tree-sha1 = "fb28e33b8a95c4cee25ce296c817d89cc2e53518"
uuid = "65ce6f38-6b18-4e1d-a461-8949797d7930"
version = "1.0.2"

    [deps.PackageExtensionCompat.weakdeps]
    Requires = "ae029012-a4dd-5104-9daa-d747884805df"
    TOML = "fa267f1f-6049-4f14-aa54-33bafae1ed76"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "9306f6085165d270f7e3db02af26a400d580f5c6"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.4.3"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.RandomExtensions]]
deps = ["Random", "SparseArrays"]
git-tree-sha1 = "b8a399e95663485820000f26b6a43c794e166a49"
uuid = "fb686558-2515-59ef-acaa-46db3789a887"
version = "0.4.4"

[[deps.Richardson]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "48f038bfd83344065434089c2a79417f38715c41"
uuid = "708f8203-808e-40c0-ba2d-98a6953ed40d"
version = "1.4.2"

[[deps.RowEchelon]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "f479526c4f6efcbf01e7a8f4223d62cfe801c974"
uuid = "af85af4c-bcd5-5d23-b03a-a909639aa875"
version = "0.2.1"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "64cca0c26b4f31ba18f13f6c12af7c85f478cfde"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.5.0"
weakdeps = ["ChainRulesCore"]

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "0feb6b9031bd5c51f9072393eb5ab3efd31bf9e4"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.13"

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

    [deps.StaticArrays.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.StaticArraysCore]]
git-tree-sha1 = "192954ef1208c7019899fbf8049e717f92959682"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.3"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.VectorInterface]]
deps = ["LinearAlgebra"]
git-tree-sha1 = "9166406dedd38c111a6574e9814be83d267f8aec"
uuid = "409d34a3-91d5-4945-b6ec-7529ddf182d8"
version = "0.5.0"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"


==> anc/AlmostEquiangular/Project.toml <==
name = "AlmostEquiangular"
uuid = "6aeaf274-fc28-4655-8c8d-39fe8b3292d6"
authors = ["Fernando Mario de Oliveira Filho <fmario@gmail.com>"]
version = "0.1.0"

[deps]
AbstractAlgebra = "c3fe647b-3220-5bb0-a1ea-a7954cac585d"
ClusteredLowRankSolver = "cadeb640-247c-4e6d-a8b8-270aef5e1f95"
Combinatorics = "861a8166-3701-5b0c-9a16-15d98fcdc6aa"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Nemo = "2edaba10-b0f1-5616-af89-8c11ac63239a"
Printf = "de0858da-6303-5e67-8744-51eddeeeb8d7"
Serialization = "9e88b42a-f829-5b0c-bbe9-9e923198166b"

[compat]
AbstractAlgebra = "0.44.11"
ClusteredLowRankSolver = "1.0.15"
Combinatorics = "1.0.2"
LinearAlgebra = "1.11.0"
Nemo = "0.48.4"
Printf = "1.11.0"
Serialization = "1.11.0"


==> anc/AlmostEquiangular/src/AlmostEquiangular.jl <==
module AlmostEquiangular

# CheckPSD.jl.
include("CheckPSD.jl")

using .CheckPSD

export check_psdness


# CheckLinearConstraints.jl.
include("CheckLinearConstraints.jl")

using .CheckLinearConstraints

export check_solution


# ThreePointBound.jl.
include("ThreePointBound.jl")

using .ThreePointBound

export threepointbound

end


==> anc/AlmostEquiangular/src/CheckLinearConstraints.jl <==
module CheckLinearConstraints

using Combinatorics 
using LinearAlgebra
using AbstractAlgebra

export check_solution


"""
    build_matrix(lambda, lv, rv)

The matrix ``∑_i λ_i v_i w_i^{\\sf T}`` where ``v_i`` are the entries of `lvs`
and ``w_i`` the entries of `rvs`

If `rvs` is not specified, use `rvs = lvs`.

"""
build_matrix(lambda, lv, rv) = sum(
    v -> v[1] .* (v[2] * transpose(v[3])),
    zip(lambda, lv, rv)
)


build_matrix(lambda, lvs) = build_matrix(lambda, lvs, lvs)


"""
    mon(α, k)

Takes an array α and returns an array holding all the monomials of
elements of α of total degree ≤ k.

"""
mon(α, k) =
    [
        prod([α[i]^exp[i] for i in eachindex(α)]) for j = 0:k for
        exp in multiexponents(length(α), j)
    ]


"""
    symbol_sort(s)

Takes an array of symbols, sorts it, and joins them to a single symbol.

"""
symbol_sort(s::Array{Symbol}) = Symbol(join(sort(string.(s))))


"""
    gegenbauer(d, n, x)

Basis for the Gegenbauer polynomials in dimension n up to degree d.
 This is the Gegenbauer polynomial with parameter lambda = n/2-1,
 or the Jacobi polynomial with alpha = beta = (n-3)/2.
 Normalized to evaluate to 1 at 1.
 Taken from arxiv/2001.00256, ancillary files, SemidefiniteProgramming.jl.
"""
function gegenbauer(d, n, x)
    v = Vector{typeof(one(x))}(undef, 1 + d)
    v[1] = one(x)
    d == 0 && return v
    v[2] = x
    d == 1 && return v
    for l = 2:d
        v[l+1] = (2l + n - 4) // (l + n - 3) * x * v[l] - (l - 1) // (l + n - 3) * v[l-1]
    end
    return v
end


"""
    Q3PolyFactory

A factory for the Bachoc-Vallentin multivariate Gegenbauer polynomial.

"""
struct Q3PolyFactory
    # Dimension of the space. (can be indeterminate in R.base_ring)
    n

    # Polynomial ring.
    R

    # Variables.
    u
    v
    s


    function Q3PolyFactory(n, FF)
        # n >= 2 || error("dimension for Q3PolyFactory must be >= 2")

        R, (u, v, s) = polynomial_ring(FF, [:u, :v, :s])

        return new(n, R, u, v, s)
    end
end


"""
    (fac::Q3PolyFactory)(k::Int)

Return the multivariate Gegenbauer polynomial ``Q_k``.

"""
function (fac::Q3PolyFactory)(k::Int)
    k >= 0 || error("k must be >= 0")

    FF = fac.R.base_ring

    _, x = polynomial_ring(FF, :x)
    p = gegenbauer(k, fac.n - 1, x)[end]
    q = (1 - fac.u^2) * (1 - fac.v^2)

    r = 0
    for i = 0:(length(p)-1)
        @assert (k - i) % 2 == 0 || iszero(coeff(p, i))

        if (k - i) % 2 == 0
            r += coeff(p, i) * q^div(k - i, 2) * (fac.s - fac.u * fac.v)^i
        end
    end

    return r
end


"""
    Tensor(mv)

A factory for the 3-tensor defined from a solution to the three-point bound. The
argument mv is a dictionary of matrix variables.

"""
struct Tensor
    matrixvars
    d∅::Int
    de::Int
    n
    Q
    R
    function Tensor(mv)
        FF = parent(mv[(:A, :e, 0)][1, 1])
        (n, t) = gens(FF)

        d∅ = 0
        de = 2

        R, _ = polynomial_ring(FF, [:xz, :yz, :xy])
        Q = Q3PolyFactory(n, FF)

        return new(mv, d∅, de, n, Q, R)
    end
end


"""
    (fac::Tensor)(
        x::Union{Symbol,MPolyRingElem},
        y::Union{Symbol,MPolyRingElem},
        z::Union{Symbol,MPolyRingElem}
    )

Takes arguments :x, :y, :z or :∅, and returns the value of the Tensor.

"""

function (fac::Tensor)(
    U::Symbol,
    V::Symbol,
    S::Symbol
)
    matrixvars = fac.matrixvars
    de = fac.de
    d∅ = fac.d∅
    n = fac.n
    Q = fac.Q
    R = fac.R

    (x, y, z) = [symbol_sort([U, S]), symbol_sort([V, S]), symbol_sort([U, V])]

    gen_dict = Dict()
    for var in [x, y, z]
        if var == :xz
            gen_dict[var] = gens(R)[1]
        elseif var == :yz
            gen_dict[var] = gens(R)[2]
        elseif var == :xy
            gen_dict[var] = gens(R)[3]
        elseif var == :xx || var == :yy || var == :zz
            gen_dict[var] = QQ(1)
        end
    end

    if S == :∅
        if (U, V) == (:∅, :∅)
            p = dot(matrixvars[(:A, :∅, 0)], [1 0; 0 0])

        elseif (U == :∅)
            p = dot(matrixvars[(:A, :∅, 0)], [0 1; 0 0])

        elseif (V == :∅)
            p = dot(matrixvars[(:A, :∅, 0)], [0 0; 1 0])

        else

            gb = gegenbauer(2d∅, n, gen_dict[z])

            p = dot(matrixvars[(:A, :∅, 0)], [0 0; 0 1])

            for k = 1:2d∅
                p += dot(matrixvars[(:A, :∅, k)], [gb[k+1];;])
            end
        end
    else
        if (U, V) == (:∅, :∅)
            p = dot(matrixvars[(:A, :e, 0)], build_matrix([1], [vcat(1, zeros(QQ, de + 1))]))

        elseif V == :∅
            p = dot(matrixvars[(:A, :e, 0)],
                build_matrix([1], [vcat(1, zeros(QQ, de + 1))], [vcat(0, mon([gen_dict[x]], de))]))

        elseif U == :∅
            p = dot(matrixvars[(:A, :e, 0)],
                build_matrix([1], [vcat(0, mon([gen_dict[y]], de))], [vcat(1, zeros(QQ, de + 1))]))

        else
            p = dot(matrixvars[(:A, :e, 0)],
                build_matrix(
                    [1],
                    [Q(0)(gen_dict[x], gen_dict[y], gen_dict[z]) .* vcat(0, mon([gen_dict[y]], de))],
                    [vcat(0, mon([gen_dict[x]], de))])
            )

            for k = 1:de
                p += dot(matrixvars[(:A, :e, k)],
                    build_matrix(
                        [1],
                        [Q(k)(gen_dict[x], gen_dict[y], gen_dict[z]) .* mon([gen_dict[y]], de - k)],
                        [mon([gen_dict[x]], de - k)])
                )
            end
        end
    end

    return p
end


"""
    matrixvars(FF)

Given the function field `FF = rational_function_field(QQ, [:n, :t])`,
returns the matrix variables of the analytic solution.

"""
function matrixvars()
    FF, (n, t) = rational_function_field(QQ, [:n, :t])

    p = (8 * n^2 * t^4 * (2n - 1) - 9n^2 * t^3 * (n - 1) + (2n * t^2 - 3t + 4) * (7 * n + 1)) //
        (2 * (1 - t) * (1 + 7n - 2n^2 * t^3 * (2n - 1)))

    mv = Dict()

    mv[(:A, :∅, 0)] = FF.([
        p^2*(n*(1-t)^2)//(2*(n*t^2+1))  -p//2
        -p//2                           (n*t^2+1)//(2*n*(1-t)^2)
    ])

    mv[(:A, :e, 0)] = FF.([
        p                                   -1//(4*n*(1-t)^2)-t^2//((1-t)^2)            3*t//(2*(1-t)^2)        -3//(4*(1-t)^2)
        -1//(4*n*(1-t)^2)-t^2//((1-t)^2)    1//(4*n*(n-1)*(1-t)^3)-t^3//(2*(1-t)^3)    (3*t^2)//(4*(1-t)^3)     -(n + 1)//(8*n*(n-1)*(1-t)^3)
        3*t//(2*(t-1)^2)                    (3*t^2)//(4*(1-t)^3)                        -(3 * t)//(2*(1-t)^3)   0
        -3//(4*(1-t)^2)                     -(n + 1)//(8*n*(n-1)*(1-t)^3)               0                       (2*n-1)//(4*(n-1)*(1-t)^3)
    ])

    mv[(:A, :e, 1)] = FF.([
        0 0
        0 (n+1)//(2n*(1-t)^3)
    ])

    mv[(:A, :e, 2)] = [
        (n - 2) // (4n * (n - 1) * (1 - t)^3);
    ]

    return mv
end


"""
    card1(T)

Takes the tensor T and returns the polynomial of the constraint on cardinality 1
sets.

"""
card1(T) = T(:x, :∅, :∅) + T(:∅, :x, :∅) + T(:x, :x, :∅) +
           T(:∅, :∅, :x) + T(:x, :∅, :x) + T(:∅, :x, :x) +
           T(:x, :x, :x)


"""
    card2(T)

Takes the tensor T and returns the polynomial of the constraint on cardinality 2
sets.

"""
card2(T) = T(:x, :y, :∅) + T(:y, :x, :∅) + T(:x, :∅, :y) + T(:∅, :x, :y) + T(:y, :∅, :x) + T(:∅, :y, :x) +
           T(:x, :x, :y) + T(:x, :y, :y) + T(:y, :x, :y) + T(:y, :y, :x) + T(:x, :y, :x) + T(:y, :x, :x)


"""
    card3(T)

Takes the tensor T and returns the polynomial of the constraint on cardinality 3
sets.

"""
card3(T) = T(:x, :y, :z) + T(:y, :x, :z) + T(:y, :z, :x) + T(:z, :y, :x) + T(:x, :z, :y) + T(:z, :x, :y)


"""
    check_solution()

Check the linear constraints on ``B_3 A`` in the proof of Theorem 1.1.

"""
function check_solution()
    mv = matrixvars()

    FF = parent(mv[(:A, :e, 0)][1, 1])
    (n, t) = gens(FF)

    Q = Q3PolyFactory(n, FF)

    T = Tensor(mv)

    c1 = card1(T)
    c2 = card2(T)
    c3 = card3(T)

    # Test that c1, c2, and c3 are what we expect.
    xz, yz, xy = gens(parent(c3))
    rhs = 3(t - xz) * (t - yz) * (t - xy) / (t - 1)^3

    c1 == -1  || error("constraint on singletons is wrong")
    c2 == 0   || error("constraint on pairs is wrong")
    c3 == rhs || error("constraint on triples is wrong")

    println("All linear constraints are correct!")

    nothing
end

end


==> anc/AlmostEquiangular/src/CheckPSD.jl <==
module CheckPSD

using Printf
using LinearAlgebra
using Serialization
using AbstractAlgebra

export check_psdness


"""
    ldl_decomposition(A::Matrix)

Return the LDL^T decomposition of a matrix.

The matrix can have entries of arbitrary type.  This function returns matrices
``L`` and ``D`` such that ``A = L D L^T``.

"""
function ldl_decomposition(A::Matrix)
    R = copy(A)
    n = size(A, 1)

    # Initializes decomposition arrays.
    R = copy(A)
    D = fill(zero(A[1]), size(A))

    # Compute the decomposition.
    for i = 1:n
        for j = (i + 1):n
            R[j, j:end] = R[j, j:end] - (R[i, j] / R[i, i]) .* R[i, j:end]
        end

        if !iszero(R[i, i])
            D[i, i] = 1 / R[i, i]
        end
    end

    # Zeros the lower diagonal of R.
    for j = 1:n
        for i = (j+1):n
            R[i, j] = zero(A[1])
        end
    end

    return transpose(R), D
end


"""
    convert_poly(FF, p)

Convert an `AbstractAlgebra` polynomial to a ring over the field ``FF``.

Returns the polynomial obtained from ``p`` by converting all coefficients to
elements of the field ``FF``.  The polynomial returned belongs to a polynomial
ring over ``FF`` whose variables have the same names and ordering as the
variables of the parent ring of ``p``.

"""
function convert_poly(FF, p)
    ring, _ = polynomial_ring(FF, symbols(parent(p)))

    ctx = MPolyBuildCtx(ring) 
    for i = 1:length(p)
        push_term!(ctx, FF(coeff(p, i)), exponent_vector(p, i))
    end

    return finish(ctx)
end


"""
    solution_matrix()

Return the matrix ``A_0^e`` of the main paper.  The entries are rational
functions with rational coefficients.

"""
function solution_matrix()
    FF, (n, t) = rational_function_field(QQ, [:n, :t])

    A = zeros(FF, 4, 4)
    A[1, 1] =
        (8n^2 * t^4 * (2n - 1) - 9n^2 * t^3 * (n - 1) + (2n * t^2 - 3t + 4) * (7n + 1)) //
        (2(1 - t) * (1 + 7n - 2n^2 * t^3 * (2n - 1)))
    A[1, 2] = A[2, 1] = -1 // (4n * (1 - t)^2) - t^2 // (1 - t)^2
    A[1, 3] = A[3, 1] = 3t // (2(1 - t)^2)
    A[1, 4] = A[4, 1] = -3 // (4(1 - t)^2)

    A[2, 2] = 1 // (4n * (n - 1) * (1 - t)^3) - t^3 // (2(1 - t)^3)
    A[2, 3] = A[3, 2] = 3t^2 // (4(1 - t)^3)
    A[2, 4] = A[4, 2] = -(n + 1) // (8n * (n - 1) * (1 - t)^3)

    A[3, 3] = -3t // (2(1 - t)^3)
    A[3, 4] = A[4, 3] = FF(0)

    A[4, 4] = (2n - 1) // (4(n - 1) * (1 - t)^3)

    return A
end


"""
    asymptotics_func()

Return the function ``(16t - 9)^2 / (128t^2) - f(n, t)``; see Theorem 1.1

This function has to be nonnegative for ``n ≥ 3`` and ``t ∈ [-1, 0]`` for the
asympototic bound of Theorem 1.1 to be correct.

"""
function asymptotics_func()
    ring, (n, t) = rational_function_field(QQ, [:n, :t])
    
    p =
        (8n^2 * t^4 * (2n - 1) - 9n^2 * t^3 * (n - 1) + (2n * t^2 - 3t + 4) * (7n + 1)) //
        (2(1 - t) * (1 + 7n - 2n^2 * t^3 * (2n - 1)))

    return (16t - 9)^2 // (128t^2) - p^2 * n * (1 - t)^2 // (2(n * t^2 + 1))
end


"""
    sos_error(p, domain_polys, monvecs, matrices)

Return the error of an sos certificate.

Let `domain_polys = [g_1, ..., g_N]` be an array of polynomials, `monvecs =
[v_1, ..., v_N]` be an array of vectors of polynomials, and `matrices = [A_1,
..., A_N]` be an array of numerical matrices.  This function returns the maximum
absolute value of a coefficient of the polynomial

    p - g_1 v_1^T A_1 v_1 + ⋯ + g_N v_N^T A_N v_N.

This is a measure of the error of the sum-of-squares certificate that p is
nonnegative in the basic semialgebraic set given by the ``g_i`` polynomials.

Computations are done using `BigFloat`.

"""
function sos_error(p, domain_polys, monvecs, matrices)
    ring, _ = polynomial_ring(RealField, [:n, :t])

    q = 0
    for (g, v, A) in zip(domain_polys, monvecs, matrices)
        g = convert_poly(RealField, g)
        v = [convert_poly(RealField, u) for u in v]
        q += g * (transpose(v) * A * v)
    end

    diff = convert_poly(RealField, p) - q
    return maximum(abs.(coefficients(diff)))
end


"""
    check_psdness()

Check that the rational functions in the statement and proof of Theorem 1.1 are
nonnegative in the domain ``n ≥ 3`` and ``t ∈ [-1, 0]``.

The functions checked are the function for the asymptotic bound, returned by
`asymptotics_func`, and the functions from the LDL^t decomposition of the ``A_0^e``
matrix.

These are rational functions.  To check that a rational function ``p(x) / q(x)``
is nonnegative in the domain, we either check that ``p(x) * q(x)`` is nonnegative
or that or that the numerator and denominator are both positive or negative.  To
check that polynomials are positive, we use sums-of-squares certificates stored
in the `sos.dat` file.  See the comments in the function body.  

This function outputs a table with each polynomial (product, numerator, or
denominator) checked.  The table shows a lower bound on the minimum eigenvalue 
of any matrix in the sos certificate and an upper bound in the error of the
certificate (see function [`sos_error`](@ref)).  The eigenvalues are orders of
magnitude larger than the error, meaning that the certificates can be made 
precise.

"""
function check_psdness()
    # We want nonnegativity of our rational functions for n ≥ 3 and t ∈ [-1, 0],
    # which is a basic semialgebraic set.
    ring, (n, t) = polynomial_ring(QQ, [:n, :t])
    domain_polys = [ring(1), n - 3, -t * (t + 1)]

    # We also need to check that the diagonal entries of D of the LDL^T
    # decomposition of the solution matrix are nonnegative.  The (4, 4) entry is
    # zero, so absent from our list.
    A = solution_matrix()
    L, D = ldl_decomposition(A)

    iszero(L * D * transpose(L) - A) || error("incorrect LDL^T decomposition")
    iszero(D[4, 4]) || error("D[4, 4] is not zero")

    # There are two ways to check that a rational function p(x) / q(x) is
    # nonnegative. One is to check that the polynomial p(x) * q(x) is
    # nonnegative.  The other is to test both p and q separately, checking
    # that they are both nonnegative or both nonpositive.  We use both these
    # approaches below.
    #
    # To be sure of nonnegativity of a polynomial p(x) in the domain, we
    # actually have a certificate that p(x) - 1 is nonnegative.  Often it is
    # better to work with even-degree polynomials, and so when p has odd degree
    # we may consider instead the polynomial r(n, t) = p(n, t) * (t + 2); note
    # that r is nonnegative in our domain if and only if p is.
    # 
    # Some polynomials are moreover multiples of t.  We eliminate these factors
    # (which create roots in the domain) before providing a certificate.  Note
    # that, if the factor t appears an odd number of times, the sign of the 
    # polynomial flips after division.
    polys = []

    # Here is the check for the asymptotic bound.  The denominator has a factor t^2.
    f = asymptotics_func()
    p = numerator(f)
    q = denominator(f)
    q, r = divrem(q, t^2)

    r == 0 || error("wrong factor")
    denominator(f) == q * t^2 || error("wrong division")

    push!(polys, ("Asymptotic numerator", p * (t + 2) - 1))
    push!(polys, ("Asymptotic denominator", q - 1))

    # D[1, 1].  We check the numerator * denominator directly.
    push!(polys, ("D[1, 1] num * denom", numerator(D[1, 1]) * denominator(D[1, 1]) - 1))

    # D[2, 2].  The numerator has odd degree.
    push!(polys, ("D[2, 2] numerator", numerator(D[2, 2]) * (t + 2) - 1))
    push!(polys, ("D[2, 2] denominator", denominator(D[2, 2]) - 1))

    # D[3, 3].  Both numerator and denominator should be negative.  The
    # numerator has odd degree.  The denominator has odd degree and a factor of
    # t, so after division by t the polynomial has even degree and should be
    # positive.
    push!(polys, ("D[3, 3] numerator", -numerator(D[3, 3]) * (t + 2) - 1))

    p = denominator(D[3, 3])
    p, r = divrem(p, t)

    r == 0 || error("wrong factor")
    denominator(D[3, 3]) == p * t || error("wrong division")

    push!(polys, ("D[3, 3] denominator", p - 1))

    # Now perform the check.  The file "sos.dat" has the SOS certificates.  For
    # each polynomial p in polys, the file has three monomial vectors, v_1, v_2,
    # v_3, and three PSD matrices, A_1, A_2, A_3.  If domain_polys = [g_1, g_2,
    # g_3], then
    #
    #     p = g_1 * v_1^T A_1 v_1 + g_2 * v_2^T A_2 v_2 + g_3 * v_3^T A_3 v_3.
    #
    # To ensure that the matrices A_i are really positive semidefinite, they
    # are stored as A_i = R_i' * R_i + λI, where R_i is a matrix and λ > 0.  So
    # we know that the smallest eigenvalue of A_i is at least λ.
    certificates = deserialize("sos.dat")

    table_rows = []
    setprecision(BigFloat, 1024) do
        for ((caption, p), (monvecs, cholesky_facs)) in zip(polys, certificates)
            matrices = []
            for (λ, R) in cholesky_facs
                push!(matrices, transpose(R) * R + λ * I)
            end

            mineig = minimum(λ for (λ, _) in cholesky_facs)
            err = sos_error(p, domain_polys, monvecs, matrices)
            push!(table_rows, (caption, mineig, err))
        end
    end

    # Print the table.
    printstyled(
        "\n",
        "Polynomial              Min. eigenvalue  SOS violation\n",
        "━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\n",
        color = :yellow,
        bold = true,
    )
    max_caption = maximum(length(s) for (s, _, _) in table_rows) 
    for (s, mineig, err) in table_rows
        s = s * " "^(max_caption - length(s))
        @printf("%s      %.5e   %.5e\n", s, mineig, err)
    end

    nothing
end


end


==> anc/AlmostEquiangular/src/ThreePointBound.jl <==
module ThreePointBound

using Nemo
using Combinatorics
using LinearAlgebra
using ClusteredLowRankSolver

export threepointbound


"""
    build_matrix(lambda, lv, rv)

The matrix ``∑_i λ_i v_i w_i^{\\sf T}`` where ``v_i`` are the entries of `lvs`
and ``w_i`` the entries of `rvs`

If `rvs` is not specified, use `rvs = lvs`.

"""
build_matrix(lambda, lv, rv) = sum(
    v -> v[1] .* (v[2] * transpose(v[3])),
    zip(lambda, lv, rv)
)


build_matrix(lambda, lvs) = build_matrix(lambda, lvs, lvs)


"""
    subsets(n::Int, t::Int)
    
All subsets of [1:n] of size t; taken from Knuth TAOCP 7.2.1.3.

"""
function subsets(n::Int, t::Int)

    n >= 0 || error("n must be >= 0")
    (t >= 0 && t <= n) || error("must have 0 <= t <= n")

    c = collect(0:(t+1))
    c[t+1] = n
    c[t+2] = 0

    sets = Vector{Int}[]
    while true
        push!(sets, 1 .+ c[1:t])

        j = 1
        while c[j] + 1 == c[j+1]
            c[j] = j - 1
            j += 1
        end

        if j > t
            break
        else
            c[j] += 1
        end
    end

    return sets
end


"""
    simple_det(A)

Calculates the determinant of the matrix A.

"""
function simple_det(A)
    n = size(A, 1)

    res =
        eltype(A) <: Union{Generic.Poly,Generic.MPoly,Generic.RationalFunctionFieldElem} ?
        0 : zero(eltype(A))

    for π in SymmetricGroup(n)
        prod = 1
        for i = 1:n
            prod *= A[i, π.d[i]]
        end

        res += sign(π) * prod
    end

    return res
end


"""
    mon(α, k)

Takes an array α and returns an array holding all the monomials of
elements of α of total degree ≤ k.

"""
mon(α, k) =
 [
    prod([α[i]^exp[i] for i in eachindex(α)]) for j = 0:k for
    exp in multiexponents(length(α), j)
]


"""
    Q3PolyFactory

A factory for the Bachoc-Vallentin multivariate Gegenbauer polynomial.

"""
struct Q3PolyFactory
    # Dimension of the space.
    n::Int

    # Polynomial ring.
    R::Any

    # Variables.
    u::Any
    v::Any
    s::Any

    # Ground field  for R
    FF::Any

    function Q3PolyFactory(n::Int, FF)
        n >= 2 || error("dimension for Q3PolyFactory must be >= 2")

        R, (u, v, s) = polynomial_ring(FF, [:u, :v, :s])

        return new(n, R, u, v, s, FF)
    end
end


"""
    (fac::Q3PolyFactory)(k::Int)

Return the multivariate Gegenbauer polynomial ``Q_k``.

"""
function (fac::Q3PolyFactory)(k::Int)
    k >= 0 || error("k must be >= 0")


    _, x = polynomial_ring(fac.FF, :x)
    p = basis_gegenbauer(k, fac.n - 1, x)[end]
    q = (1 - fac.u^2) * (1 - fac.v^2)

    r = 0
    for i = 0:(length(p)-1)
        @assert (k - i) % 2 == 0 || iszero(coeff(p, i))

        if (k - i) % 2 == 0
            r += coeff(p, i) * q^div(k - i, 2) * (fac.s - fac.u * fac.v)^i
        end
    end

    return r
end


"""
    struct ThreePointBoundSDP

A class holding the parameters for the three-point bound.

"""
# Class for threepointbound arguments
struct ThreePointBoundSDP
    # Dimension of the space.
    n::Int

    # The maximum degree of any polynomial is 2d.
    d::Int

    # The maximum degree of the 2-point polynomials is 2d2
    d2::Int

    # Required inner product
    t0::Any

    # Factories for the Q polynomials.
    Q::Q3PolyFactory

    # Field for exact solving
    FF::Any

    # Constructor
    function ThreePointBoundSDP(n::Int, d::Int, d2::Int, t0, FF)
        n ≥ 2 || error("n must be ≥ 2")
        d ≥ 0 || error("d must be ≥ 0")
        0 ≤ d2 ≤ d || error("d2 must be 0 ≤ d2 ≤ d")

        return new(n, d, d2, t0, Q3PolyFactory(n, FF), FF)
    end
end





############################################
### Objective and constraints of the SDP ###
############################################

"""
    make_obj()

Returns the objective function of the SDP.

"""
function make_obj()
    Objective(0, Dict((:A, :∅, 0) => [1 0; 0 0]), Dict())
end


"""
    make_card1_constraint(sdp::ThreePointBoundSDP)

Returns the constraints on cardinality 1 subsets of the sphere.
    
"""
function make_card1_constraint(sdp::ThreePointBoundSDP)
    d = sdp.d
    d2 = sdp.d2

    psd_cons = Dict()

    psd_cons[(:A, :∅, 0)] = LowRankMatPol([1, 1], [[1, 0], [0, 1]], [[0, 1], [1, 1]])

    for k = 1:2d2
        psd_cons[(:A, :∅, k)] = LowRankMatPol([1], [[1]])
    end

    psd_cons[(:A, :e, 0)] = LowRankMatPol([1], [ones(BigInt, d + 2)])

    psd_cons[:slack] = LowRankMatPol([1], [[1]])

    Constraint(-1, psd_cons, Dict())
end


"""
    make_card2_constraint(sdp::ThreePointBoundSDP)

Returns the constraints on cardinality 2 subsets of the sphere.
    
"""
function make_card2_constraint(sdp::ThreePointBoundSDP)
    d = sdp.d
    d2 = sdp.d2
    FF = sdp.FF
    T = Rational{BigInt}

    # The ring for the univariate Gegenbauer polynomials for dimension n
    R, (x,) = polynomial_ring(FF, [:x])

    # The multivariate Gegenbauer polynomials for dimension n - 1.
    Q = sdp.Q

    psd_cons = Dict()

    psd_cons[(:A, :∅, 0)] = LowRankMatPol([T(2)], [[T(0), T(1)]])

    gb = basis_gegenbauer(2d2, sdp.n, x)
    for k = 1:2d2
        psd_cons[(:A, :∅, k)] = LowRankMatPol([2 * gb[k+1]], [[T(1)]])
    end

    # (:A, :e, 0) requires separate treatment since it has an extra row and column
    psd_cons[(:A, :e, 0)] = LowRankMatPol(
        [T(2), T(2)],
        [
            T.(vcat(1, zeros(d + 1))) + Q(0)(1, x, x) .* vcat(T(0), mon([T(1)], d)),
            vcat(T(0), mon([x], d)),
        ],
        [
            vcat(T(0), mon([x], d)),
            R.(T.(vcat(1, zeros(d + 1)))) +
            Q(0)(x, x, 1) .* vcat(T(0), mon([x], d)) +
            Q(0)(x, 1, x) .* vcat(T(0), mon([T(1)], d)),
        ],
    )

    for k = 1:d
        psd_cons[(:A, :e, k)] =
            LowRankMatPol([T(2)], [mon([x], d - k)], [Q(k)(x, x, 1) .* mon([x], d - k)])
    end

    psd_cons[(:SOS_card2, 1)] = LowRankMatPol([T(1)], [mon([x], d)])
    psd_cons[(:SOS_card2, 2)] = LowRankMatPol([(1 - x) * (1 + x)], [mon([x], d - 1)])

    
    samples = sample_points_chebyshev(2d)
    samples = [round(BigInt, x * 10^4) // 10^4 for x in samples]

    return Constraint(T(0), psd_cons, Dict(), samples)
end


"""
    make_card3_constraint(sdp::ThreePointBoundSDP)

Returns the constraints on he indepedendent cardinality 3 subsets of the sphere.
    
"""
function make_card3_constraint(sdp::ThreePointBoundSDP)
    d = sdp.d
    t0 = sdp.t0
    Q = sdp.Q
    FF = sdp.FF


    # The ring for the multivariate Gegenbauer polynomials for dimension n - 1
    R, (u, v) = polynomial_ring(FF, [:u, :v])
    T = FF == QQ ? Rational{BigInt} : FF


    psd_cons = Dict()

    # (:A, :e, 0) requires separate treatment
    psd_cons[(:A, :e, 0)] = LowRankMatPol(
        [T(1), T(1), T(1)],
        [vcat(T(0), mon([u], d)), vcat(T(0), mon([v], d)), vcat(T(0), mon([T(t0)], d))],
        [
            Q(0)(u, v, t0) .* vcat(T(0), mon([v], d)) +
            Q(0)(u, t0, v) .* vcat(T(0), mon([T(t0)], d)),
            Q(0)(v, u, t0) .* vcat(T(0), mon([u], d)) +
            Q(0)(v, t0, u) .* vcat(T(0), mon([T(t0)], d)),
            Q(0)(t0, u, v) .* vcat(T(0), mon([u], d)) +
            Q(0)(t0, v, u) .* vcat(T(0), mon([v], d)),
        ],
    )

    for k = 1:d
        psd_cons[(:A, :e, k)] = LowRankMatPol(
            [T(1), T(1), T(1)],
            [mon([u], d - k), mon([v], d - k), mon([T(t0)], d - k)],
            [
                Q(k)(u, v, t0) .* mon([v], d - k) + Q(k)(u, t0, v) .* mon([T(t0)], d - k),
                Q(k)(v, u, t0) .* mon([u], d - k) + Q(k)(v, t0, u) .* mon([T(t0)], d - k),
                Q(k)(t0, u, v) .* mon([u], d - k) + Q(k)(t0, v, u) .* mon([v], d - k),
            ],
        )
    end

    # Basis on u and v of degree <= 2d.
    basis = mon([u, v], 2d)
    samples = sample_points_simplex(2, 2d; T=Rational{BigInt})

    domain_polys = [
        R(T(1)),
        (1 - u) * (1 + u),
        (1 - v) * (1 + v),
        2 * u * v * t0 - u^2 - v^2 - t0^2 + 1,
    ]

    for (gidx, g) in enumerate(domain_polys)
        # Filter out polynomials which would give an entry of degree > 2d.
        vec = filter(α -> 2 * total_degree(α) + total_degree(g) ≤ 2d, basis)


        @assert !isempty(vec)

        psd_cons[(:SOS_card3, gidx)] = LowRankMatPol([g], [vec])
    end

    return Constraint(R(T(0)), psd_cons, Dict(), samples)
end


#############################
### The three-point bound ###
#############################

"""
    threepointbound(n::Int, d::Int, t0; d2::Int=d, FF=QQ, g=QQ(1), write_to_file=false, solver_kwargs...)

Solve the program

    min B₃T(∅)
        B₃T({x}) ≤ -1       for all x ∈ Sⁿ⁻¹
        B₃T({x, y}) ≤ 0     for all x, y ∈ Sⁿ⁻¹, x ̸= y
        B₃T({x, y, z}) ≤ 0  for all {x, y, z} ̸∈ E, all different
        T first postive and O(n)-invariant

to obtain an upper bound on the size of a t0-almost-eqiuangular set on Sⁿ⁻¹. 
The integer d is the maximum degree of all polynomials. If d2 is the maximal degree of
the polynomials related to the variables (:A, :∅, k).

"""
function threepointbound(
    n::Int,
    d::Int,
    t0;
    d2::Int=d,
    FF=QQ,
    g=QQ(1),
    solver_kwargs...,
)
    sdp = ThreePointBoundSDP(n, d, d2, t0, FF)
    FF == QQ ? ζ = QQ(1) : ζ = gens(FF)[1]  # Assumes field is generated by at most one irrational number

    #=
        We use two sets of variables, fk and Fk. For k ≥ 1, fk are non-negative
        numbers and the Fk are (d - k + 1) × (d - k + 1) psd matrices. The
        matrix f0 is a 2 × 2 psd matrix corresponding to the trivial representation
        of O(n), indexed by the orbits of I₁. F0 is a psd matrix of the form
            F₀   F₀ₑ
            F₀ₑᵀ Fₑₑ
        where F₀ is a number, F₀ₑ is a (d + 1)-vector, and Fₑₑ is a
        (d + 1) × (d + 1) matrix.

        In order to achieve degree 2d, we can use the fk up to k = 2d, but the Fk
        only up to k=d.
    =#

    # The objective
    obj = make_obj()

    # The constraints
    constraints =
        [make_card1_constraint(sdp), make_card2_constraint(sdp), make_card3_constraint(sdp)]

    tpb_prob = Problem(Minimize(obj), constraints)

    @info "Checking_problem..."
    @assert check_problem(tpb_prob)

    problem_bigfloat = map(x -> generic_embedding(x, g), tpb_prob)

    @info "Converting to a clustered low-rank SDP..."
    tpb_sdp = ClusteredLowRankSDP(problem_bigfloat)
    tpb_sdp = convert_to_prec(tpb_sdp)

    @info "Checking SDP..."
    check_sdp!(tpb_sdp)

    @info "Solving the problem.."
    status, primalsol, dualsol, time, errorcode =
        solvesdp(problem_bigfloat; solver_kwargs...)

    return objvalue(tpb_prob, dualsol), tpb_prob, primalsol, dualsol, sdp
end


end


==> anc/README.md <==
SUPPLEMENT FOR PAPER "OBTUSE ALMOST-EQUIANGULAR SETS"
=====================================================

# Using the Julia scripts

Theorem 1.1 in the paper proves an analytic upper bound for obtuse
almost-equiangular sets by giving a feasible solution to the optimization
problem of Section 3.  This solution is made up of matrices of rational
functions on $n$ and $t$.

To check that this solution is indeed feasible, we have to check that the
matrices are positive semidefinite in the domain $n ≥ 2$ and $t ∈ [-1, 0]$.
We also have to check that the linear constraints on $B_3 A$ are satisfied, and
that the asymptotic formula for the bound is correct.  All this verification is
done by the Julia package `AlmostEquiangular`.

To understand the verification, read the code of the package.  To perform the
verification, start Julia in the same directory that contains this file.  The
file `sos.dat` contains sums-of-squares certificates for the nonnegativity of
several polynomials and must be in the same directory where Julia is started.

To check that the matrix $A_0^e$ in the proof of Theorem 1.1 is indeed positive
semidefinite, use the `check_psdness` function:

    julia> using AlmostEquiangular
    julia> check_psdness()

    Polynomial              Min. eigenvalue  SOS violation
    ━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━
    Asymptotic numerator        1.38126e-04   1.25296e-269
    Asymptotic denominator      4.16930e-02   8.92758e-266
    D[1, 1] num * denom         1.40113e-02   1.68417e-278
    D[2, 2] numerator           2.05676e-01   7.86800e-277
    D[2, 2] denominator         2.11820e-02   5.24298e-284
    D[3, 3] numerator           1.24266e-01   9.20842e-275
    D[3, 3] denominator         2.55601e-02   3.64468e-284

This function outputs a table with data about sum-of-squares certificates of
nonnegativity for several polynomials.  It shows both a lower bound on the
minimum eigenvalue of the positive-semidefinite matrices appearing in the
certificates and an upper bound on the error of the constraints.  Since the
minimum eigenvalues are much larger than the errors, we know that the
certificates can be made precise (see e.g. [D. de Laat, F.M. de Oliveira Filho,
and F. Vallentin, Upper bounds for packings of spheres of several radii, *Forum
of Mathematics, Sigma 2* (2014) e23, 31pp]).

To check the linear constraints on $B_3 A$, use the `check_solution` function:

    julia> check_solution()
    All linear constraints are correct!

The `threepointbound` function can be used to compute numerical bounds for
$α(n, t)$ via the 3-point bound presented in the paper.


# Graph search

In Section 7 in the paper a graph search is performed, which is done using
adapted versions of the SageMath scripts in the supplement to [M. Balko, A. Pór,
M. Scheucher, K. Swanepoel, and P. Valtr, Almost- Equidistant Sets, *Graphs and
Combinatorics* 36.3 (May 2020), pp. 729– 754.], see this
[link](https://page.math.tu-berlin.de/%7escheuch/supplemental/almost_equidistant_sets)
for more details.

The script `generate_atf_graphs.sage` takes as arguments the dimension $n$ and
two booleans that specify whether to enumerate and encode the graphs, and writes
all anti-triangle-free graphs up to order $2n+2$ not containing a $K_{n+2}$ in
g6 encoding to files in the folder `graphs`, grouped by the order of the graphs:

    $ sage generate_atf_graphs.sage 3 1 1
    Here follows a list of all anti-triangle-free graphs of order up to and
    including 8 not containing a clique of size 5 .

    1 abstract almost-equidistant graphs on 1 vertices:
    graphs written to file: ./graphs/graphs3_1.g6
    2 abstract almost-equidistant graphs on 2 vertices:
    graphs written to file: ./graphs/graphs3_2.g6
    3 abstract almost-equidistant graphs on 3 vertices:
    graphs written to file: ./graphs/graphs3_3.g6
    7 abstract almost-equidistant graphs on 4 vertices:
    graphs written to file: ./graphs/graphs3_4.g6
    13 abstract almost-equidistant graphs on 5 vertices:
    graphs written to file: ./graphs/graphs3_5.g6
    32 abstract almost-equidistant graphs on 6 vertices:
    graphs written to file: ./graphs/graphs3_6.g6
    71 abstract almost-equidistant graphs on 7 vertices:
    graphs written to file: ./graphs/graphs3_7.g6
    179 abstract almost-equidistant graphs on 8 vertices:
    graphs written to file: ./graphs/graphs3_8.g6

To reduce the amount of graphs, we use the script `filter_minimal_graphs.sage`
to check each of the graphs in a given file are minimal, in the sense that when
any edge is removed, it is no longe anti-triangle free. It writes those graphs
that are minimal to a file in `./graphs` with the extension `.g6.ming`:

    $ sage filter_minimal_graphs.sage ./graphs/graphs3_8.g6
    5 of 179 graphs are minimal.
    graphs written to file: ./graphs/graphs3_8.g6.ming



==> anc/graph_search/filter_minimal_graphs.sage <==
from sys import argv

f = open(argv[1])
f2 = open(argv[1]+".ming","w")

ct = 0
total = 0

for g in f.readlines():

	total += 1

	G = Graph(g)

	assert(not G.has_loops())
	assert(not G.multiple_edges())

	G = Graph(G,loops=False,multiedges=False)

	assert(G.complement().is_triangle_free())

	valid = True
	for e in G.edges(labels=False):
		G.delete_edge(e)

		if G.complement().is_triangle_free():
			valid = False
			break

		G.add_edge(e)

	if valid:
		f2.write(g)
		ct += 1

f.close()
f2.close()
print(ct, "of", total, "graphs are minimal.")
print("graphs written to file:",argv[1]+".ming")

==> anc/graph_search/generate_atf_graphs.sage <==
from sys import argv

if len(argv) != 4:
	print("usage:",argv[0],"[dimension] [enumerate] [encode]")
	print("dimension (integer): dimension to consider")
	print("enumerate (0 or 1) : whether to enumerate all graphs")
	print("encode (0 or 1)    : whether to print graph6-encoding")
	exit()

d = int(argv[1])
enumerate_graphs = int(argv[2])
encode = int(argv[3])
assert(d in [2,3,4,5])
assert(enumerate_graphs in [0,1])
assert(encode in [0,1])


print("Here follows a list of all anti-triangle-free graphs of order up to and including",2*d+2, \
	"not containing a clique of size", d + 2, ".\n")

def extend(g, i):
	extensions = set()
	
	n = len(g)
	dmin = min(g.degree()) if n > 0 else 0

	for k in [max(0, n - d - 1)..n]: # every vertex has at least n-d-1 neighbors  
		if k > dmin+1: continue # w.l.o.g. the new vertex is of minimum degree

		for s in Subsets(g.vertices(),k):
			h = g.copy(immutable=False)
			h.add_vertex(i);

			for j in s: 
				h.add_edge(i,j)
				
			if h.complement().is_triangle_free() \
			and h.clique_number() < d+2:
				extensions.add(h.canonical_label().copy(immutable=True))

	return extensions


gr = {0:{Graph(0).copy(immutable=True)}} # initialize empty graph
i = 0

for i in [1..2*d+2]: 
	gr[i] = set()

	for g in gr[i-1]:
		gr[i] |= extend(g, i)

	print(len(gr[i]),"abstract almost-equidistant graphs on",i,"vertices:")
	
	if enumerate_graphs:
		filename = "./graphs/graphs"+str(d)+"_"+str(i)+(".g6" if encode else ".txt")
		with open(filename,"w") as f:
			for g in gr[i]:
				s = g.graph6_string() if encode else str((g.vertices(),g.edges(labels=False)))
				f.write(s+"\n")
				
		print("graphs written to file:",filename)
	f.close()
